Beyond Prompt-to-App: Accountable Translation in Teacher-Facing Agentic Authoring

Natural-language app builders let domain experts create software, but their pipelines transform professional intent across compilation, generation, checking, and approval. We report a bounded trace study of a teacher-facing agentic authoring system. Evidence comprises six eligible build attempts across three accounts; a separate corpus of 37 workshop units from 23 display names contextualizes commitments without person-level linkage. Compiled specifications added governance requirements, while downstream representations sometimes normalized case-specific learning relations. Two drafts met a stored package/security threshold despite analyzer reservations and unresolved correspondence to their briefs; four attempts in one account produced no usable payload, and repair messages did not translate internal terms into domain-legible revisions. We develop accountable translation as an analytic framework for making consequential changes attributable, inspectable, scoped in validation, and contestable. It extends HCI accounts of traceability and end-user debugging by locating professional authority and repair rights across heterogeneous technical and organizational handoffs.

==> anc/ANALYTIC_DECISION_LOG.md <==
# Analytic Provenance and Decision Rules

This document specifies how the de-identified public-corpus and Studio matrices were constructed. It complements the operational definitions in `CODEBOOK.md` by making unitization, exclusion, boundary, and correspondence decisions explicit. The matrices support bounded interpretation of the retained sources; they do not establish identity, attendance, consent eligibility, or claims beyond the evidence scopes described here.

## 1. Evidence sources and data minimization

The analysis used an early-session preservation source, a later official chat export, an existing public-corpus coding memo, a de-identified Studio content-analysis memo, and the six-row de-identified Studio attempt matrix. These sources were read without modification. During restricted internal audit, the team fixed one handoff point in the overlapping capture interval, preventing duplicate inclusion. This public log reports only the coarse source segments `early_discussion` and `later_public_chat`; the exact handoff time, raw-record locators, and source fingerprints remain in the excluded co-author audit archive.

The supplement contains newly written bounded paraphrases rather than raw content. It excludes full prompts, full messages, generated code, names, schools, contact details, participant codes, URLs, user or task identifiers, and secrets. Source construction and coding provenance are summarized in `README.md`.

## 2. Public-corpus construction

### Early discussion

Ten substantive participant-authored problems of practice were retained from the early public discussion. They corresponded to eight recurring display-name strings, represented as `P01`--`P08` within the corpus-wide pseudonym map. A brief acknowledgment and one facilitator-authored conceptual statement were excluded because neither was a substantive participant-authored unit. Including the facilitator statement would produce the superseded count of 38 units from 24 display-name strings.

### Official chat export

The official export comprised 167 records: 145 public and 22 private. Of these, 111 were reaction or reaction-removal records. After private records, reactions, and facilitator messages were excluded, 31 participant-authored public non-reaction records remained. Two group-administration messages and one timing response were then excluded. The retained records comprised six group app framings, three critical questions, and 19 records expressing 18 structured ideas.

Two consecutive records that jointly completed one structured proposal were merged as `U20`; its `merged_records` value is therefore 2. Every other retained unit corresponds to one source record.

### Analytic units and contributor labels

Stable source-local pseudonyms were assigned by first appearance among participant-authored public non-reaction source records before the later analytic exclusions. They were not renumbered from the retained units. The retained matrix uses `P01`--`P23`; these labels represent repeated display-name strings only and do not identify verified people, attendance records, or Studio accounts. The resulting public corpus contains 37 substantive units from 23 contributor pseudonyms: 10 problems of practice, six group app framings, three critical questions, and 18 structured ideas. Seven units are explicitly marked group-reported, including one early problem-of-practice record and the six later group framings.

## 3. Public-theme boundary decisions

Theme codes are non-exclusive and refer to analytic units. The final source-audited matrix yields the theme frequencies `21, 18, 15, 16, 13, 11, 10, 7, 5` in codebook order.

The feedback/diagnosis/differentiated-support category includes explicit feedback, misconception or gap diagnosis, and differentiated support. Design-process feedback, feedback within an interactive narrative, and differentiated activity generation therefore fall within this higher-order family. General project guidance or solution evaluation does not enter the category unless feedback, diagnosis, or differentiated support is explicit. This definition yields 18 of 37 units.

The workload/instructional-orchestration category encompasses teacher workload, classroom coordination, planning, scheduling, monitoring, routines, and information made actionable for professional intervention. It includes a critique contrasting learner AI literacy with teacher efficiency, a lesson-planning generator, consultation scheduling, and group-progress tracking because each explicitly invokes workload or orchestration. This definition yields 13 of 37 units.

The remaining category boundaries were applied as follows:

- General concern about learner attention was not coded as interface/access/adoption unless an interface, access, usability, or adoption relation was stated.
- A rubric alone was not coded as data/evidence/analytics; the unit also had to specify a preserved trace, analysis, result, or returned information.
- Teacher visibility alone was not coded as teacher control; a professional review, edit, configuration, approval, override, grading, release, or final-judgment role was required.
- Content/activity generation was restricted to units in which generating lessons, narratives, questions, practice, or activities was central.
- Risks/safeguards required an explicit risk, boundary, prohibition, or mitigation rather than an analyst-inferred danger.

## 4. Structured-specification decisions

The six binary structured-specification fields apply only to `U20`--`U37`. A value of 1 denotes that the retained contribution explicitly stated the field; a value of 0 denotes only that the field was not explicit in that post. It does not imply that the group never discussed the element.

Routine storage of appointments or reminders was not sufficient for an evidence-return code. Informing a teacher of a result was not sufficient for teacher-control coding without an explicit authority relation. A rubric was not treated as returned evidence unless a result, trace, analysis, or information-return relation was also stated. The playful device-control idea was coded for intended users and function but not for a learning or operational problem because the latter was not explicit in the structured contribution.

These decisions yield explicit-field frequencies of 18 intended users, 18 functions or purposes, 16 learning or operational problems, 10 professional-control specifications, 12 data/evidence specifications, and nine risk/safeguard specifications.

## 5. Studio requirement correspondence

The requirement matrix contains 33 rows: four platform-introduced governance requirements spanning all six attempts; four bounded T1 commitments; three bounded T2 commitments; five commitments for each of T3-1 and T3-2; and six commitments for each of T3-3 and T3-4.

Correspondence was assessed at the evidence layer named in each row. `preserved` denotes that the requested actor--action, control, or evidence relation remained recognizable. `transformed` denotes that a related element remained but its interaction, role, control, or evidentiary meaning changed. `not_found_static` denotes that the requested element was not located in the bounded inspected material and does not imply runtime absence. `unresolved` denotes insufficient retained evidence for a bounded judgment. `introduced` denotes a requirement supplied by the platform-authored compiled contract rather than the account brief; textual presence does not establish enforcement.

### T1 correspondence

The non-answering boundary remained recognizable in the plan and inspected material and was labeled `preserved`. The source described a recognizable five-part workflow rather than named canonical stages. That workflow and its progress/history relation were labeled `transformed` because generic hints and progress remained without the requested structure. Reflection was not added to the source paraphrase. Assumption-focused questioning was labeled `not_found_static` because generic questioning did not establish the specific relation.

### T2 correspondence

AI-contribution or plagiarism estimation and a professional-judgment mechanism were labeled `not_found_static`. Dialogic critical-thinking support was labeled `transformed` because the retained interaction became recall with confidence reporting. These labels concern correspondence only; they do not assess the technical feasibility, validity, or ethical appropriateness of the requested detection function.

### T3 correspondence

T3-1 and T3-2 are dependent attempts using the detailed brief. Their submitted text, compiled brief, implementation plan, required-capability set, coder record, and no-payload failure class are byte-identical in the retained records; the exact retry does not support a causal attribution. T3-3 is a structured reformulation, and T3-4 is its exact-text retry. No T3 attempt produced a usable payload; accordingly, `preserved` and `transformed` labels for these attempts refer only to plan or capability representations.

File upload remained explicit in T3-3 and T3-4. AI generation appeared in the T3-3 representation and was absent from the T3-4 representation despite the same 998-character submitted text. The matrix records this variation without assigning a software or author cause. Stored repair summaries represent message content only and do not establish that an account holder saw, understood, or acted on the message.

### Analyzer, planner, and package-state distinctions

The stored T1 and T2 analyzer records are valid JSON. Their embedded QA notes say that the reviewed material could not be parsed and request manual review; the analyzer record itself is not labeled unparsed. Separately, the planner-research record contains an expected-JSON parse note for T2 and all four T3 attempts (five of six), while T1's planner record parsed.

For T1 and T2, the regex-enhanced package/security record stores score 95 against minimum threshold 60 with `meets_threshold=true` and `passed=true`. This local checker result does not establish score calibration, runtime behavior, brief alignment, human review, registry publication, or classroom readiness. All four T3 attempts store score 0, `passed=false`, category `package_structure`, and no usable payload.

## 6. Evidence scope and claim boundaries

Six attempts across three accounts do not constitute six independent cases: T3-1 through T3-4 form one dependent sequence. Sixteen task steps reaching a terminal ledger state establishes recorded termination only, not usable output. Package/security values do not establish runtime behavior, semantic correspondence, pedagogical fidelity, human approval, or availability. No eligible registry entry was observed at the study snapshot, but the retained evidence does not show whether publication was attempted.

The generated applications were not executed. Static absence does not rule out runtime injection, and static correspondence does not establish classroom readiness or pedagogical effect. The public corpus and Studio accounts are unlinked, so comparison between them is abductive and conceptual rather than participant-level triangulation.

## 7. Reproducible consistency checks

`build_deidentified_matrices.py` regenerates the two de-identified analytic matrices from the published decision rows and asserts arithmetic consistency with the documented analytic snapshot. Its assertions cover the public-unit count, contributor-pseudonym count, four unit-type frequencies, nine theme frequencies, six structured-field frequencies, and 33 Studio requirement rows. These checks detect transcription or aggregation drift; they are not source-to-result reproduction, and substantive interpretation remains bounded by the definitions and evidence scopes above.


==> anc/ATTEMPT_TRACE_MATRIX.csv <==
attempt,explicit_brief_commitment,observed_downstream_representation,stored_technical_state,bounded_inference
T1,"Five-part workflow; question assumptions; do not supply answers","Adaptive-orchestration family; hints and non-answering remained; requested workflow was not found and inspected strings described generic tutoring","Payload; regex-enhanced package/security score 95 against minimum 60; valid JSON analyzer record whose QA note requested manual review; no registry entry","Partial static correspondence; score calibration, runtime, human review, and account-holder satisfaction unverified"
T2,"Originality and AI contribution; fair judgment; critical dialogue","Retrieval-practice family; related title but central inspected activity was flashcard recall; AI generation disabled","Payload; regex-enhanced package/security score 95 against minimum 60; valid JSON analyzer record whose QA note requested manual review; no registry entry","Surface identity persisted while the inspected interaction changed; score calibration and runtime unverified"
T3-1,"Detailed science-revision environment","Adaptive-orchestration plan","No usable payload; score 0; reflection-journal message","Stored failure message did not state a domain-level change"
T3-2,"Exact same detailed brief, 164 seconds later","Same compiled brief, implementation plan, and required-capability set as T3-1","Same coder record and no-payload failure class; score 0; passed=false; package_structure","Dependent retry; no causal attribution"
T3-3,"Structured reformulation after 23 minutes 45 seconds","File upload and AI generation explicit","No payload; score 0; artifact-review message","Reformulation changed extraction but not outcome"
T3-4,"Exact revised text, 119 seconds later","File upload retained; AI generation absent","Same failure class","Identical text produced a different capability representation"


==> anc/CODEBOOK.md <==
# Codebook

This codebook documents the categories reported in the manuscript and the decisions represented in the two unit-level matrices. It does not identify participants or imply linkage between the public corpus and Studio traces.

## 1. Public-corpus unit of analysis

A unit is one retained, substantive participant-authored public contribution after the manuscript's source boundary, deduplication, merge, and exclusion rules. Two consecutive posts completing one structured proposal were merged into one conceptual unit. Private/direct messages, participant codes, administration, help exchanges, names and identifying details, reactions as substantive data, facilitator-authored conceptual content, acknowledgments, and timing messages were excluded.

`source_segment` is a privacy-minimized provenance field. `early_discussion` and `later_public_chat` distinguish the two coarse corpus segments only; neither value is a raw-record locator or exact source-boundary time. Exact locators remain in the restricted co-author audit archive and are not part of this release.

The four mutually exclusive unit types are:

| Unit type | Operational description | Reported count |
|---|---|---:|
| Problem of practice | An early contribution describing a classroom or professional problem. | 10 |
| Group app framing | A group-reported direction for a possible application. | 6 |
| Critical question | A question that probes an app direction, its assumptions, or consequences. | 3 |
| Structured idea | A later app proposal posted after the eight-part scaffold. | 18 |
| **Total** | All retained substantive participant-authored public units. | **37** |

## 2. Overlapping public-corpus themes

Theme codes are non-exclusive. Assign a code when the unit explicitly addresses, or clearly makes central, the corresponding concern. Counts refer to units, not people, and must not be interpreted as participant prevalence, consensus, or independent observations.

| Theme code | Inclusive operational definition | Reported units (N=37) |
|---|---|---:|
| Learner agency / process scaffolding | Structures learner action, reasoning, reflection, or revision, including assistance that deliberately avoids supplying a finished answer. | 21 |
| Feedback / diagnosis / differentiated support | Provides, adapts, or organizes explicit feedback; surfaces misconceptions or needs; or differentiates support. This is an inclusive higher-order family, not a claim that its three subdimensions are equivalent. | 18 |
| Data / evidence / analytics | Captures, preserves, summarizes, or returns evidence such as reasoning traces, revision histories, progress, or class patterns. | 15 |
| Risks / safeguards | Names a risk, boundary, or mitigation, including privacy, bias, accuracy, non-judgmental flagging, or restrictions on direct exposure. | 16 |
| Workload / instructional orchestration | Addresses coordination of classroom activity, professional workload, scheduling, routines, or actionable information for teacher intervention. | 13 |
| AI literacy / authenticity | Addresses AI contribution, authorship, plagiarism, originality, authenticity, or critical evaluation of AI-mediated work. | 11 |
| Teacher control / oversight | Gives a teacher or other professional authority to review, edit, approve, override, or make the final judgment. | 10 |
| Interface / access / adoption | Concerns access, usability, entry friction, interface fit, or practical adoption. | 7 |
| Content / activity generation | Centers generation of questions, practice, instructional content, or activities. | 5 |

Boundary rules used in the analysis:

- General guidance or evaluation was not by itself coded as feedback. A unit needed explicit feedback, diagnosis, misconception/gap identification, or differentiated support. This is why broad project-guidance units can receive learner-process codes without automatically receiving the feedback-family code.
- A rubric alone was not coded as returned evidence unless the unit also named data, a preserved trace, analysis, a result, or information returned to a learner or professional.
- Teacher visibility was not sufficient for teacher control. The unit needed a review, edit, approve, override, configure, grade, release, or final-judgment role.
- General concern about attention was not coded as interface/access/adoption without an interface, access, usability, or adoption relation.
- Content/activity generation was used only when generation of questions, practice, lessons, narratives, or activities was central, not whenever an application happened to pose a question.
- Risks/safeguards required an explicit risk, prohibition, boundary, or mitigation. An analyst's inference that an idea could be risky was not sufficient.

`bounded_paraphrase` is an analytic summary, not a quotation. It cannot be used as verbatim participant speech.

## 3. Structured-specification coverage

These binary fields apply only to the 18 later structured ideas. “Explicit” means the element was visible in the posted idea. A zero means only that the field was not explicit in the preserved contribution; it does not establish that the underlying group did not discuss it.

| Field | Code as explicit when the post names… | Reported explicit count (N=18) |
|---|---|---:|
| Intended users | The intended user or user group. | 18 |
| Function or purpose | What the proposed application should do or accomplish. | 18 |
| Learning or operational problem | The learning, teaching, or operational problem motivating it. | 16 |
| Teacher control / oversight | A professional review, edit, approval, override, or final-judgment role. | 10 |
| Data collection or evidence returned | Data to be collected, evidence to be preserved, or information/analytics returned. | 12 |
| Risk or safeguard | A risk, boundary, prohibited action, privacy protection, or other safeguard. | 9 |

The original scaffold also elicited app name and an indicator of success. The manuscript reports aggregate coverage only for the six fields above; this supplement does not invent counts for the other prompts. Two consecutive records completing one idea were merged as `U20`, with `merged_records=2`.

## 4. Studio trace fields

The Studio case labels identify de-identified accounts and attempts, not people. T1 and T2 each contribute one attempt. T3-1 through T3-4 form one dependent, within-account sequence. `ATTEMPT_TRACE_MATRIX.csv` summarizes attempts; `STUDIO_REQUIREMENT_TRACE_MATRIX.csv` records bounded requirements across stages.

| Matrix field | Analytic content |
|---|---|
| Attempt | De-identified attempt label: T1, T2, or T3-1 through T3-4. |
| Brief state | Bounded summary of the account-authored request and whether it was repeated or reformulated. |
| Plan or capability representation | Assigned app family, generated plan, and/or stored capability representation. |
| Artifact/package trace | Whether a usable payload was produced, the stored package/security value, and bounded observations from inspected static material. |
| Analyzer or repair trace | Stored analyzer-record and embedded QA-note state, planner-research parse-note state, or coder/fidelity repair message. |
| Registry snapshot | Whether an eligible artifact entry was observed in the registry at the study snapshot. |

The broader Studio rubric also recorded stated problem and users; learner and system actions; professional controls; evidence and data requirements; governance requirements introduced by compilation; plan/static correspondence; analyzer and package-check scope; repair messages; and registry state.

The requirement matrix adds:

| Field | Meaning |
|---|---|
| Source role | `account_authored` for a bounded commitment from a brief, or `platform_introduced` for a requirement added by compilation. |
| Requirement ID | A supplement-local analytic identifier, never a platform or participant identifier. |
| Compiled specification | A bounded summary of how the requirement appeared after compilation. |
| Plan/capability representation | A bounded summary of the assigned family, plan, or capability state. |
| Inspected static artifact | What was located in the retained static representation, or that no usable payload existed. |
| Analyzer/repair trace | A bounded stored status or message summary; it is not a claim that an account holder saw or understood it. |
| Package/security trace | The implementation-specific stored value or bounded package state. |
| Registry snapshot | Presence at one study snapshot; not publication intent or attempt. |

## 5. Requirement-correspondence labels

These analyst-applied labels compare an explicit written brief requirement with the inspected plan or static material:

| Label | Meaning |
|---|---|
| Preserved | The requested relation or requirement remained recognizable in the inspected representation. |
| Transformed | A related element remained, but its interaction, role, or meaning changed. |
| Not found in inspected static material (`not_found_static`) | The requested element was not located in the bounded inspected strings or static representation. This is not proof of runtime absence. |
| Unresolved | The retained evidence was insufficient for a bounded correspondence judgment. |
| Introduced | A requirement was added by the platform-authored compiled contract rather than being attributed to the account brief. Textual introduction does not establish enforcement. |

These labels are not teacher-endorsed quality judgments and do not establish execution, pedagogical effectiveness, or classroom readiness.

## 6. Status scopes

Do not collapse the following heterogeneous statuses into a single success or validity score:

| Status scope | Question it supports | What it does not establish |
|---|---|---|
| Pipeline-step state | Did a recorded step terminate and persist something? | Correct output, usable payload, alignment, or publication. |
| Package/security state | Did a produced payload meet the particular automated contracts checked? | Runtime behavior, pedagogical fidelity, human approval, or broad validity. |
| Analyst-assessed alignment | Did inspected static material correspond to explicit brief requirements? | Teacher endorsement, runtime behavior, pedagogical effectiveness, or classroom validity. |
| Registry state | Was an artifact present at the stated registry snapshot? | Whether publication was attempted, review time was sufficient, or absence was a failure. |

## 7. Dependence, missingness, and non-claims

- T3-1 through T3-4 are dependent attempts from one account and must be interpreted as a sequence.
- “No usable payload” is a stored trace outcome, not evidence that an account holder produced no valuable idea.
- “No entry observed” is a registry snapshot, not a failed-publication claim.
- For T1 and T2, the regex-enhanced package/security record stored score 95 against a minimum threshold of 60 and marked `meets_threshold` and `passed` true. This local result is not interpreted as a percentage, calibrated global quality, runtime behavior, brief alignment, human approval, registry availability, or classroom readiness.
- The four T3 attempts stored score 0, `passed=false`, category `package_structure`, and no usable payload. These records do not establish the quality of the account brief or a causal failure mechanism.
- T1/T2 analyzer records are valid JSON; their embedded QA notes report that reviewed material could not be parsed and request manual review. The separate planner-research parse-note count is five of six attempts (T2 and T3-1 through T3-4); T1's planner record parsed.
- The applications were not executed, and static absence does not rule out runtime injection.
- The public corpus and Studio cases are unlinked. Cross-source comparison is abductive and conceptual, not participant-level triangulation.
- Frequencies are descriptive coverage, not estimates about educators as a population.

## 8. Relationship among analytic materials

`PUBLIC_CORPUS_UNIT_MATRIX.csv` implements the public-unit, theme, and structured-field definitions above. `STUDIO_REQUIREMENT_TRACE_MATRIX.csv` implements the requirement-correspondence labels and evidence scopes. Source construction and analytic provenance are described in `README.md`; category-specific decisions are documented in `ANALYTIC_DECISION_LOG.md`.


==> anc/PUBLIC_CORPUS_SUMMARY.csv <==
summary_family,item,numerator,denominator,unit,overlap_or_scope,interpretation_limit
source_total,Retained substantive participant-authored public units,37,37,public units,"Total after source boundary, deduplication, merge, and exclusion rules",Not participant prevalence; 23 display names are not verified people or attendance
unit_type,Problem-of-practice units,10,37,public units,Mutually exclusive unit type,Descriptive corpus composition only
unit_type,Group app framings,6,37,public units,Mutually exclusive unit type,Group-reported work cannot be treated as the reporter's individual attitude
unit_type,Critical questions,3,37,public units,Mutually exclusive unit type,Descriptive corpus composition only
unit_type,Later structured ideas,18,37,public units,Mutually exclusive unit type,Posted after the scaffold; not evidence of individual learning or improvement
overlapping_theme,Learner agency / process scaffolding,21,37,public units,Overlapping code,Unit coverage; not participant prevalence or consensus
overlapping_theme,Feedback / diagnosis / differentiated support,18,37,public units,Overlapping code,Unit coverage; inclusive higher-order family; subdimensions are not treated as equivalent
overlapping_theme,Data / evidence / analytics,15,37,public units,Overlapping code,Unit coverage; not participant prevalence or consensus
overlapping_theme,Risks / safeguards,16,37,public units,Overlapping code,Unit coverage; not participant prevalence or consensus
overlapping_theme,Workload / instructional orchestration,13,37,public units,Overlapping code,Unit coverage; inclusive workload and orchestration definition
overlapping_theme,AI literacy / authenticity,11,37,public units,Overlapping code,Unit coverage; not participant prevalence or consensus
overlapping_theme,Teacher control / oversight,10,37,public units,Overlapping code,Unit coverage; not participant prevalence or consensus
overlapping_theme,Interface / access / adoption,7,37,public units,Overlapping code,Unit coverage; not participant prevalence or consensus
overlapping_theme,Content / activity generation,5,37,public units,Overlapping code,Unit coverage; not participant prevalence or consensus
structured_field,Intended users explicit,18,18,structured ideas,Binary posted-specification coverage,Explicit in retained post; zero means only not explicit in the preserved contribution
structured_field,Function or purpose explicit,18,18,structured ideas,Binary posted-specification coverage,Explicit in retained post; zero means only not explicit in the preserved contribution
structured_field,Learning or operational problem explicit,16,18,structured ideas,Binary posted-specification coverage,Explicit in retained post; zero means only not explicit in the preserved contribution
structured_field,Teacher control / oversight explicit,10,18,structured ideas,Binary posted-specification coverage,Explicit in retained post; zero means only not explicit in the preserved contribution
structured_field,Data collection or evidence returned explicit,12,18,structured ideas,Binary posted-specification coverage,Explicit in retained post; zero means only not explicit in the preserved contribution
structured_field,Risk or safeguard explicit,9,18,structured ideas,Binary posted-specification coverage,Explicit in retained post; zero means only not explicit in the preserved contribution


==> anc/PUBLIC_CORPUS_UNIT_MATRIX.csv <==
unit_id,contributor_id,unit_type,source_segment,group_reported,merged_records,bounded_paraphrase,learner_agency_process_scaffolding,feedback_diagnosis_differentiated_support,data_evidence_analytics,risks_safeguards,workload_instructional_orchestration,ai_literacy_authenticity,teacher_control_oversight,interface_access_adoption,content_activity_generation,intended_users_explicit,function_purpose_explicit,learning_operational_problem_explicit,teacher_control_explicit,data_evidence_explicit,risk_safeguard_explicit
U01,P01,problem_of_practice,early_discussion,0,1,Sustaining learner attention when students disengage quickly.,0,0,0,0,0,0,0,0,0,NA,NA,NA,NA,NA,NA
U02,P02,problem_of_practice,early_discussion,0,1,Concern that learners may copy AI output and submit it as their own work.,0,0,0,1,0,1,0,0,0,NA,NA,NA,NA,NA,NA
U03,P03,problem_of_practice,early_discussion,0,1,Prioritizing learner reflection supported by AI outside classroom hours.,1,0,0,0,1,0,0,0,0,NA,NA,NA,NA,NA,NA
U04,P04,problem_of_practice,early_discussion,1,1,Ethical AI-supported self-assessment of innovative and critical thinking.,1,0,0,1,0,1,0,0,0,NA,NA,NA,NA,NA,NA
U05,P05,problem_of_practice,early_discussion,0,1,Providing individualized feedback to every learner.,0,1,0,0,0,0,0,0,0,NA,NA,NA,NA,NA,NA
U06,P06,problem_of_practice,early_discussion,0,1,Repetitive individualized feedback creates substantial teacher workload.,0,1,0,0,1,0,0,0,0,NA,NA,NA,NA,NA,NA
U07,P04,problem_of_practice,early_discussion,0,1,Developing critical and innovative thinking without dependence on AI.,1,0,0,1,0,1,0,0,0,NA,NA,NA,NA,NA,NA
U08,P01,problem_of_practice,early_discussion,0,1,AI may reduce some teacher work while creating additional work.,0,0,0,1,1,0,0,0,0,NA,NA,NA,NA,NA,NA
U09,P07,problem_of_practice,early_discussion,0,1,AI misuse and plagiarism when authorship detection is unreliable.,0,0,0,1,0,1,0,0,0,NA,NA,NA,NA,NA,NA
U10,P08,problem_of_practice,early_discussion,0,1,Differentiated support to close lower-readiness gaps and extend higher-readiness learners.,1,1,0,0,0,0,0,0,0,NA,NA,NA,NA,NA,NA
U11,P09,group_app_framing,later_public_chat,1,1,Differentiated feedback and targeted practice questions for varied learner profiles.,1,1,0,0,0,0,0,0,0,NA,NA,NA,NA,NA,NA
U12,P11,group_app_framing,later_public_chat,1,1,Analyze submitted work to provide personalized feedback while managing teacher workload and learner support choices.,1,1,1,0,1,0,0,0,0,NA,NA,NA,NA,NA,NA
U13,P12,group_app_framing,later_public_chat,1,1,"Guide five design stages with prompts, persistent reflections, and feedback on development over time.",1,1,1,0,0,0,0,1,0,NA,NA,NA,NA,NA,NA
U14,P13,group_app_framing,later_public_chat,1,1,Diagnose experimental-design gaps with short questions and personalized reflective feedback.,1,1,0,0,0,0,0,0,0,NA,NA,NA,NA,NA,NA
U15,P10,group_app_framing,later_public_chat,1,1,Essay self-assessment with actionable feedback while protecting critical thinking and limiting dependence.,1,1,0,1,0,1,0,0,0,NA,NA,NA,NA,NA,NA
U16,P14,group_app_framing,later_public_chat,1,1,"Assess AI contribution and originality while supporting dialogue, critical thinking, and process evidence.",1,1,1,1,0,1,0,0,0,NA,NA,NA,NA,NA,NA
U17,P03,critical_question,later_public_chat,0,1,Prioritize meaningful learner AI literacy rather than teacher efficiency alone.,0,0,0,0,1,1,0,0,0,NA,NA,NA,NA,NA,NA
U18,P03,critical_question,later_public_chat,0,1,"Question what generated applications look like, who accesses them, and which interfaces are possible.",0,0,0,0,0,0,0,1,0,NA,NA,NA,NA,NA,NA
U19,P03,critical_question,later_public_chat,0,1,Request a concrete sample of a generated application.,0,0,0,0,0,0,0,1,0,NA,NA,NA,NA,NA,NA
U20,P01,structured_idea,later_public_chat,0,2,"Teacher-facing lesson-idea generator with editable suggestions, bounded teacher-provided data, and professional review.",0,0,1,1,1,0,1,0,1,1,1,1,1,1,1
U21,P15,structured_idea,later_public_chat,0,1,"Teacher-authored visual narratives with choices, open input, and AI feedback for authentic learning.",1,1,0,0,0,0,0,1,1,1,1,0,0,0,0
U22,P16,structured_idea,later_public_chat,0,1,Consultation booking from teacher availability with protected and visible appointment slots.,0,0,0,1,1,0,1,1,0,1,1,1,1,0,1
U23,P03,structured_idea,later_public_chat,0,1,"Project-work guide for credible sources, problem understanding, solution evaluation, and refinement.",1,0,0,0,0,1,0,0,0,1,1,1,0,0,0
U24,P10,structured_idea,later_public_chat,0,1,"Teacher-directed feedback focus with class-level patterns, learner understanding, and response-to-feedback evidence.",0,1,1,0,1,0,1,0,0,1,1,1,1,1,0
U25,P17,structured_idea,later_public_chat,0,1,"Project companion that guides rather than answers, surfaces credible sources, tracks group progress, and limits retention.",1,0,1,1,1,1,0,0,0,1,1,1,0,1,1
U26,P09,structured_idea,later_public_chat,0,1,Personalized essay feedback with guiding suggestions and evidence from initial and revised work.,1,1,1,1,0,0,0,0,0,1,1,1,0,1,1
U27,P14,structured_idea,later_public_chat,0,1,"Dialogic science-model guide with differentiated feedback, teacher visibility, and privacy boundary.",1,1,1,1,0,0,0,0,0,1,1,1,0,1,1
U28,P18,structured_idea,later_public_chat,0,1,"Rubric-grounded feedback with teacher review, revisions, privacy, bias checks, and dependence safeguards.",1,1,1,1,1,1,1,0,0,1,1,1,1,1,1
U29,P19,structured_idea,later_public_chat,0,1,"Conceptual-understanding diagnosis with teacher-selected focus, rubric analysis, tiering, privacy, and encouraging feedback.",0,1,1,1,0,0,1,0,0,1,1,1,1,1,1
U30,P20,structured_idea,later_public_chat,0,1,"Generate differentiated hands-on activities, discuss refinements, and provide product or answer rubrics.",0,1,0,0,0,0,0,0,1,1,1,1,0,0,0
U31,P21,structured_idea,later_public_chat,0,1,Prior-knowledge questions that identify gaps and misconceptions and return class patterns to the teacher.,1,1,1,0,1,0,1,0,1,1,1,1,1,1,0
U32,P22,structured_idea,later_public_chat,0,1,"Physics scenarios with learner scaffolding, teacher grading, and video evidence subject to professional evaluation.",1,0,1,1,0,0,1,0,0,1,1,1,1,1,1
U33,P12,structured_idea,later_public_chat,0,1,"Homework and filing reminders with low-friction input, learner-facing interface, and teacher announcements.",0,0,0,0,1,0,1,1,0,1,1,1,1,0,0
U34,P03,structured_idea,later_public_chat,0,1,Playful coercive concept for enforcing sleep and wakefulness through connected devices.,0,0,0,0,0,0,0,1,0,1,1,0,0,0,0
U35,P08,structured_idea,later_public_chat,0,1,"Persona-based interviews for active listening and rapport, with conversation transcripts as evidence.",1,0,1,0,0,0,0,0,0,1,1,1,0,1,0
U36,P06,structured_idea,later_public_chat,0,1,"Resource-grounded revision with generated practice, misconception feedback, progress dashboards, editing, and class analytics.",1,1,1,0,1,0,1,0,1,1,1,1,1,1,0
U37,P23,structured_idea,later_public_chat,0,1,"Authorship-process record with checkpoints, AI-use declarations, teacher judgment, and privacy and fairness safeguards.",1,0,1,1,0,1,1,0,0,1,1,1,1,1,1


==> anc/README.md <==
# Anonymized Supplement: Accountable Translation in Teacher-Facing Agentic Authoring

## Purpose and scope

This supplement provides de-identified analytic materials supporting the manuscript's descriptive public-corpus findings and Studio trace analysis. It exposes unit definitions, coding decisions, bounded paraphrases, and requirement-to-trace correspondence without releasing raw workshop records, full prompts, generated code, identities, or participant-level links.

The public corpus and Studio cases are analytically distinct and deliberately unlinked. A public unit cannot be attributed to T1, T2, or T3; comparison across the two sources is conceptual rather than person-level triangulation. Public themes overlap, so their frequencies cannot be summed or interpreted as independent participant counts.

## Included files

- `PUBLIC_CORPUS_UNIT_MATRIX.csv` contains 37 de-identified public-corpus units, contributor pseudonyms, coarse source segments, unit types, nine non-exclusive theme codes, six structured-field codes where applicable, and bounded paraphrases. Exact raw-record locators are intentionally excluded.
- `PUBLIC_CORPUS_SUMMARY.csv` contains aggregate frequencies regenerated from the unit matrix.
- `STUDIO_REQUIREMENT_TRACE_MATRIX.csv` contains 33 requirement-by-stage rows covering account-authored commitments and platform-introduced requirements.
- `ATTEMPT_TRACE_MATRIX.csv` contains the six-row attempt-level summary used in the manuscript's joint display.
- `CODEBOOK.md` defines units, categories, correspondence labels, evidence scopes, and interpretive limits.
- `ANALYTIC_DECISION_LOG.md` records source construction, unitization, category boundaries, and trace-interpretation rules.
- `build_deidentified_matrices.py` regenerates the two de-identified analytic matrices from the published decision rows and tests arithmetic consistency with the reported aggregate counts. It is not a source-to-result reproduction script.

## Corpus construction and de-identification

Public contributions were reconstructed from an early-session preservation source and a later official chat export. During internal audit, the team fixed one handoff point in the overlapping capture interval so that each retained contribution was counted once. The public matrix exposes only the coarse segments `early_discussion` and `later_public_chat`; exact handoff times and raw-record locators remain in the restricted co-author audit archive. The Studio analysis draws on a de-identified content-analysis memo and six-row attempt matrix. Raw sources were read without modification and remain outside the supplement.

No raw chat, full prompt, full generated code, name, school, contact detail, participant code, user or task identifier, URL, system secret, or person-level link appears in this release. `P01`--`P23` are source-local contributor pseudonyms that represent recurring display-name strings, not verified people or attendance records. Pseudonym numbers were assigned by first appearance among participant-authored public non-reaction source records before later analytic exclusions; they were not renumbered from the retained units. `U01`--`U37` are analytic-unit identifiers rather than participant identifiers.

The Studio material comprises six eligible attempts across three de-identified accounts. T3-1 through T3-4 are a dependent, within-account sequence: two submissions of a detailed brief, followed by a structured reformulation and an exact-text retry. They support process tracing within one account, not four independent cases or prevalence estimates.

## Analytic procedure

The public-corpus coding is an aggregate-aware, model-assisted analysis: an initial human analytic pass was followed by Codex-assisted recoding with aggregate totals visible and first-pass unit assignments unavailable. It is not independent reliability coding, and no agreement coefficient is reported. The published matrix records the adopted unit-level decisions and reproduces the corpus size, unit-type frequencies, nine theme frequencies, and six structured-field frequencies.

Studio correspondence judgments were made by an insider research-team analyst using de-identified traces and documented system knowledge. The research team included members with system-development and workshop-facilitation roles. The judgments compare bounded account-authored commitments or platform-introduced requirements with retained compiled specifications, plans or capability representations, static artifacts where available, analyzer or repair traces, package/security traces, and a registry snapshot. The applications were not executed, and the judgments are not independent corroboration.

## Interpretive limits

- `not_found_static` means that a requested element was not located in the inspected material; it does not establish runtime absence.
- For T1 and T2, the stored regex-enhanced package/security record reports score 95, minimum threshold 60, `meets_threshold=true`, and `passed=true`. Its calibration, runtime behavior, brief alignment, human review, and registry publication remain unverified. The four T3 attempts store score 0, `passed=false`, category `package_structure`, and no usable payload.
- The stored T1/T2 analyzer records are valid JSON. Their embedded QA notes say the reviewed material could not be parsed and request manual review. Separately, the planner-research record contains an expected-JSON parse note for T2 and all four T3 attempts (five of six), while T1's planner record parsed.
- Registry absence is a snapshot observation and does not establish that publication was attempted.
- Platform-introduced requirements establish textual presence in a compiled specification, not downstream enforcement.
- The matrices do not establish account-holder satisfaction, comprehension, endorsement, pedagogical effectiveness, classroom validity, or learning outcomes.
- Variation across T3 attempts cannot be attributed to a model, compiler, validator, routing rule, or author action from the retained evidence.
- Frequencies describe the retained corpus and are not population estimates.

## Source control and consistency checking

The research team retained a read-only, cryptographically fingerprinted source snapshot in restricted storage. Raw-source hashes, exact boundary times, and exact record locators are deliberately omitted from this public supplement because they add re-identification and source-discovery risk without helping a reviewer interpret the de-identified matrices. They remain available to authorized co-authors for source audit and do not by themselves establish participant eligibility or consent.

Running `python3 build_deidentified_matrices.py` in this directory regenerates the public and Studio matrices from the published analytic decision rows. The script asserts 37 public units, 23 contributor pseudonyms, seven group-reported units, unit-type frequencies of 10/6/3/18, theme frequencies of 21/18/15/16/13/11/10/7/5, structured-field frequencies of 18/18/16/10/12/9, and 33 Studio requirement rows. These tests detect transcription or aggregation drift; they do not independently verify the interpretations against undistributed source records.


==> anc/STUDIO_REQUIREMENT_TRACE_MATRIX.csv <==
case_id,attempt_id,requirement_id,source_role,bounded_commitment_paraphrase,compiled_specification,plan_or_capability_representation,inspected_static_artifact,analyzer_or_repair_trace,package_security_trace,registry_snapshot,correspondence_label,decision_rationale,evidence_scope
ALL,T1;T2;T3-1;T3-2;T3-3;T3-4,P01,platform_introduced,Administrative review before distribution,Present in compiled contracts,Review language present,Enforcement not established,Local analyzer states varied,Package checks do not establish human review,No entry observed,introduced,The compiler added an organizational review condition not independently stated in each brief.,Textual presence only; implementation and human review unresolved
ALL,T1;T2;T3-1;T3-2;T3-3;T3-4,P02,platform_introduced,Bounded storage and telemetry rules,Present in compiled contracts,Data and evidence language present,Static API references varied,Not a telemetry-enforcement check,Package checks had narrower scope,No entry observed,introduced,The compiler added data-boundary requirements; downstream enforcement was not executed.,Compiled text and bounded static inspection only
ALL,T1;T2;T3-1;T3-2;T3-3;T3-4,P03,platform_introduced,"Accessibility plus empty, loading, and error states",Present in compiled contracts,Generic requirements present,Not exhaustively verified,Not evaluated by analyzer evidence used here,Package scope incompletely documented,No entry observed,introduced,The compiler supplied interface-quality requirements absent from the short briefs.,Textual presence only; runtime behavior unresolved
ALL,T1;T2;T3-1;T3-2;T3-3;T3-4,P04,platform_introduced,Restrictions on unsupported or unsafe functions,Present in compiled contracts,Safety constraints present,No runtime execution,T3 coder withheld malformed or unsafe payloads,Four T3 attempts had no usable payload,No entry observed,introduced,The platform imposed safety constraints and withheld unverified T3 payloads.,Stored traces only; no claim about risk reduction in use
T1,T1,T1-R01,account_authored,Preserve a recognizable five-part design workflow,Brief embedded in a much larger adaptive-orchestration contract,Generic hint-and-progress sequence,Requested five-part workflow was not found in inspected strings,Stored analyzer record is valid JSON; its QA note says the reviewed material could not be parsed and requests manual review,Regex-enhanced package/security check stored score 95 against minimum threshold 60; meets-threshold and passed flags were true,No entry observed,transformed,"A related scaffolding workflow remained, but the requested five-part workflow did not.",Plan and static correspondence; no runtime inference
T1,T1,T1-R02,account_authored,Question learners' assumptions,Retained as part of account-authored brief,Generic hints and prompts,Visible assumption-questioning interaction not found,Stored analyzer record is valid JSON; its QA note says the reviewed material could not be parsed and requests manual review,Regex-enhanced package/security check stored score 95 against minimum threshold 60; meets-threshold and passed flags were true,No entry observed,not_found_static,Generic questioning did not provide static evidence of the requested assumption-focused relation.,Bounded static inspection only
T1,T1,T1-R03,account_authored,Guide without supplying completed answers,Retained in compiled brief,Non-answering and hint constraints represented,Hints and avoidance of premature answers were recognizable,Stored analyzer record is valid JSON; its QA note says the reviewed material could not be parsed and requests manual review,Regex-enhanced package/security check stored score 95 against minimum threshold 60; meets-threshold and passed flags were true,No entry observed,preserved,The non-answering boundary remained recognizable in plan and inspected material.,Static correspondence only; author endorsement unresolved
T1,T1,T1-R04,account_authored,Record progress and history across the five-part workflow,Retained in compiled brief,Generic progress representation,Workflow-specific progress history was not found,Stored analyzer record is valid JSON; its QA note says the reviewed material could not be parsed and requests manual review,Regex-enhanced package/security check stored score 95 against minimum threshold 60; meets-threshold and passed flags were true,No entry observed,transformed,Generic progress remained while the requested workflow-specific history relation was not located.,Plan and bounded static inspection
T2,T2,T2-R01,account_authored,Estimate plagiarism or AI contribution,Retained within a retrieval-practice contract,No evaluable estimation mechanism in plan,No evaluable estimation mechanism found,Stored analyzer record is valid JSON; its QA note says the reviewed material could not be parsed and requests manual review,Regex-enhanced package/security check stored score 95 against minimum threshold 60; meets-threshold and passed flags were true,No entry observed,not_found_static,"A related title persisted, but inspected interaction and configuration did not implement the requested inference.",Static correspondence only; feasibility and fairness unresolved
T2,T2,T2-R02,account_authored,Support fair professional judgment,Fairness language remained in brief context,Retrieval-practice workflow,Professional judgment mechanism not found,Stored analyzer record is valid JSON; its QA note says the reviewed material could not be parsed and requests manual review,Regex-enhanced package/security check stored score 95 against minimum threshold 60; meets-threshold and passed flags were true,No entry observed,not_found_static,The inspected workflow did not expose a mechanism corresponding to the requested judgment relation.,Bounded static inspection; no claim about runtime or ethics
T2,T2,T2-R03,account_authored,Use individualized dialogue to strengthen critical thinking,Retained within compiled brief,One-prompt-at-a-time retrieval practice; AI generation disabled,Central inspected interaction was flashcard recall with confidence,Stored analyzer record is valid JSON; its QA note says the reviewed material could not be parsed and requests manual review,Regex-enhanced package/security check stored score 95 against minimum threshold 60; meets-threshold and passed flags were true,No entry observed,transformed,"A feedback-like interaction remained, but its activity and pedagogical relation changed.",Plan and static correspondence only
T3,T3-1,T3I-R01,account_authored,Use educator-provided resources and learning outcomes,Retained within adaptive-orchestration contract,Resource-grounded detail compressed; file-upload capability not explicit,No usable payload,Fidelity message invoked an internal reflection-journal label,No usable payload; score 0; passed=false; category package_structure,No entry observed,unresolved,The plan did not preserve enough detail and no artifact existed for static correspondence.,Plan evidence only; dependent within-account attempt
T3,T3-1,T3I-R02,account_authored,Generate practice questions,Retained in compiled brief,Generic learner-attempt and hint workflow,No usable payload,Coder reported malformed or unsafe dynamic payload,No usable payload; score 0; passed=false; category package_structure,No entry observed,transformed,"Question generation was represented through a more generic practice workflow, without an inspectable artifact.",Plan evidence only
T3,T3-1,T3I-R03,account_authored,Provide spaced repetition and a revision schedule,Retained in compiled brief,Specific schedule relation not established,No usable payload,Fidelity message invoked an internal reflection-journal label,No usable payload; score 0; passed=false; category package_structure,No entry observed,unresolved,Retained evidence was insufficient to judge this commitment beyond the brief.,No static artifact
T3,T3-1,T3I-R04,account_authored,Diagnose misconceptions and missing keywords,Retained in compiled brief,Generic feedback and progress language,No usable payload,Coder reported regeneration required,No usable payload; score 0; passed=false; category package_structure,No entry observed,transformed,A feedback relation remained but the requested diagnosis was not inspectable in an artifact.,Plan evidence only
T3,T3-1,T3I-R05,account_authored,Track mastery by topic,Retained in compiled brief,Generic progress representation,No usable payload,Coder reported regeneration required,No usable payload; score 0; passed=false; category package_structure,No entry observed,transformed,Generic progress replaced the more specific mastery relation in retained planning evidence.,Plan evidence only
T3,T3-2,T3I-R01,account_authored,Use educator-provided resources and learning outcomes,Byte-identical submitted text and compiled brief as T3-1,Byte-identical implementation plan and required-capability set as T3-1; resource upload not established,No usable payload,Byte-identical coder record and same no-payload failure class as T3-1,No usable payload; score 0; passed=false; category package_structure,No entry observed,unresolved,The exact retry preserved the same downstream representation and failure class; no artifact established resource ingestion.,Plan evidence only; dependent retry; no causal attribution
T3,T3-2,T3I-R02,account_authored,Generate practice questions,Same submitted brief as T3-1,Generic learner-attempt and hint workflow,No usable payload,Coder reported the same failure class,No usable payload; score 0; passed=false; category package_structure,No entry observed,transformed,The plan represented a generic practice workflow without an inspectable artifact.,Plan evidence only
T3,T3-2,T3I-R03,account_authored,Provide spaced repetition and a revision schedule,Same submitted brief as T3-1,Specific schedule relation not established,No usable payload,Fidelity message again invoked an internal reflection-journal label,No usable payload; score 0; passed=false; category package_structure,No entry observed,unresolved,Retained evidence was insufficient to judge the schedule commitment.,No static artifact
T3,T3-2,T3I-R04,account_authored,Diagnose misconceptions and missing keywords,Same submitted brief as T3-1,Generic feedback and progress language,No usable payload,Coder reported the same failure class,No usable payload; score 0; passed=false; category package_structure,No entry observed,transformed,Generic feedback remained but the requested diagnosis was not inspectable.,Plan evidence only
T3,T3-2,T3I-R05,account_authored,Track mastery by topic,Same submitted brief as T3-1,Generic progress representation,No usable payload,Coder reported the same failure class,No usable payload; score 0; passed=false; category package_structure,No entry observed,transformed,Generic progress replaced the more specific mastery relation in planning evidence.,Plan evidence only
T3,T3-3,T3R-R01,account_authored,Distinguish educator and learner roles,Structured reformulation made roles explicit,Roles and review controls easier to identify,No usable payload,Fidelity message invoked an internal artifact-review label,No usable payload; score 0; passed=false; category package_structure,No entry observed,preserved,The revised specification made the role relation recognizable in retained planning evidence.,Plan evidence only
T3,T3-3,T3R-R02,account_authored,Upload educator-provided resources,Structured reformulation made upload explicit,File-upload capability present,No usable payload,Coder reported malformed or unsafe dynamic payload,No usable payload; score 0; passed=false; category package_structure,No entry observed,preserved,"The requested capability was explicit in the retained representation, though no artifact was produced.",Capability representation only
T3,T3-3,T3R-R03,account_authored,Generate questions from specified learning outcomes,Structured reformulation retained question generation,AI-generation capability present,No usable payload,Coder reported regeneration required,No usable payload; score 0; passed=false; category package_structure,No entry observed,preserved,Question generation remained explicit at capability level only.,Capability representation; no runtime or artifact evidence
T3,T3-3,T3R-R04,account_authored,Allow educator editing of generated questions and answers,Editing control explicit in reformulated brief,Review and control language present,No usable payload,Fidelity message did not propose an editing interaction,No usable payload; score 0; passed=false; category package_structure,No entry observed,unresolved,No artifact existed to determine whether the editable control would be exposed.,Plan evidence only
T3,T3-3,T3R-R05,account_authored,Return class and learner analytics,Analytics explicit in reformulated brief,Progress and analytics representation present,No usable payload,Coder reported regeneration required,No usable payload; score 0; passed=false; category package_structure,No entry observed,preserved,The evidence relation remained recognizable in the plan but was not implemented in an inspectable artifact.,Plan evidence only
T3,T3-3,T3R-R06,account_authored,Map resources and questions to learning outcomes,Learning-outcome mapping explicit,Mapping detail not sufficiently preserved for judgment,No usable payload,Fidelity message invoked an internal artifact-review label,No usable payload; score 0; passed=false; category package_structure,No entry observed,unresolved,No artifact and insufficient retained mapping detail prevented correspondence judgment.,Plan evidence only
T3,T3-4,T3R-R01,account_authored,Distinguish educator and learner roles,Exact same revised text as T3-3,Roles and review controls easier to identify,No usable payload,Fidelity message again invoked an internal artifact-review label,No usable payload; score 0; passed=false; category package_structure,No entry observed,preserved,The role relation remained recognizable in retained planning evidence.,Plan evidence only; exact-text dependent retry
T3,T3-4,T3R-R02,account_authored,Upload educator-provided resources,Exact same revised text as T3-3,File-upload capability retained,No usable payload,Coder reported the same failure class,No usable payload; score 0; passed=false; category package_structure,No entry observed,preserved,The file-upload capability remained explicit despite no artifact.,Capability representation only
T3,T3-4,T3R-R03,account_authored,Generate questions from specified learning outcomes,Exact same revised text as T3-3,AI-generation capability absent despite question-generation request,No usable payload,Coder reported the same failure class,No usable payload; score 0; passed=false; category package_structure,No entry observed,transformed,An exact-text retry produced a different capability representation.,Capability representation only; software cause unresolved
T3,T3-4,T3R-R04,account_authored,Allow educator editing of generated questions and answers,Exact same revised text as T3-3,Review and control language present,No usable payload,Fidelity message did not propose an editing interaction,No usable payload; score 0; passed=false; category package_structure,No entry observed,unresolved,No artifact existed to determine whether the control would be exposed.,Plan evidence only
T3,T3-4,T3R-R05,account_authored,Return class and learner analytics,Exact same revised text as T3-3,Progress and analytics representation present,No usable payload,Coder reported the same failure class,No usable payload; score 0; passed=false; category package_structure,No entry observed,preserved,The evidence relation remained recognizable at plan level only.,Plan evidence only
T3,T3-4,T3R-R06,account_authored,Map resources and questions to learning outcomes,Exact same revised text as T3-3,Mapping detail not sufficiently preserved for judgment,No usable payload,Fidelity message again invoked an internal artifact-review label,No usable payload; score 0; passed=false; category package_structure,No entry observed,unresolved,No artifact and insufficient retained mapping detail prevented correspondence judgment.,Plan evidence only


==> anc/build_deidentified_matrices.py <==
#!/usr/bin/env python3
"""Build de-identified analytic matrices from published analytic decisions.

The source records remain outside this supplement and are never copied here.
This script contains only bounded paraphrases, analytic decisions, and trace
summaries. It checks transcription and aggregation consistency; it is not a
source-to-result reproduction script. It fails if the published aggregate
counts are not reproduced.
"""

from __future__ import annotations

import csv
from collections import Counter
from pathlib import Path


OUT = Path(__file__).resolve().parent

THEMES = [
    "learner_agency_process_scaffolding",
    "feedback_diagnosis_differentiated_support",
    "data_evidence_analytics",
    "risks_safeguards",
    "workload_instructional_orchestration",
    "ai_literacy_authenticity",
    "teacher_control_oversight",
    "interface_access_adoption",
    "content_activity_generation",
]

FIELDS = [
    "intended_users_explicit",
    "function_purpose_explicit",
    "learning_operational_problem_explicit",
    "teacher_control_explicit",
    "data_evidence_explicit",
    "risk_safeguard_explicit",
]


def row(
    unit_id: str,
    contributor_id: str,
    unit_type: str,
    source_segment: str,
    paraphrase: str,
    themes: str,
    *,
    group_reported: int = 0,
    merged_records: int = 1,
    fields: str | None = None,
) -> dict[str, str | int]:
    coded = set(themes.split()) if themes else set()
    result: dict[str, str | int] = {
        "unit_id": unit_id,
        "contributor_id": contributor_id,
        "unit_type": unit_type,
        # Public release deliberately exposes only a coarse source segment.
        # Exact record locators remain in the excluded internal audit archive.
        "source_segment": source_segment,
        "group_reported": group_reported,
        "merged_records": merged_records,
        "bounded_paraphrase": paraphrase,
    }
    for code in THEMES:
        result[code] = int(code in coded)
    if fields is None:
        for field in FIELDS:
            result[field] = "NA"
    else:
        explicit = set(fields.split()) if fields else set()
        for field in FIELDS:
            result[field] = int(field in explicit)
    return result


L = "learner_agency_process_scaffolding"
F = "feedback_diagnosis_differentiated_support"
D = "data_evidence_analytics"
R = "risks_safeguards"
W = "workload_instructional_orchestration"
A = "ai_literacy_authenticity"
T = "teacher_control_oversight"
I = "interface_access_adoption"
C = "content_activity_generation"

USERS = "intended_users_explicit"
FUNC = "function_purpose_explicit"
PROB = "learning_operational_problem_explicit"
CTRL = "teacher_control_explicit"
EVID = "data_evidence_explicit"
SAFE = "risk_safeguard_explicit"


PUBLIC_ROWS = [
    # Ten early problems of practice from eight display names.
    row("U01", "P01", "problem_of_practice", "early_discussion", "Sustaining learner attention when students disengage quickly.", ""),
    row("U02", "P02", "problem_of_practice", "early_discussion", "Concern that learners may copy AI output and submit it as their own work.", f"{R} {A}"),
    row("U03", "P03", "problem_of_practice", "early_discussion", "Prioritizing learner reflection supported by AI outside classroom hours.", f"{L} {W}"),
    row("U04", "P04", "problem_of_practice", "early_discussion", "Ethical AI-supported self-assessment of innovative and critical thinking.", f"{L} {R} {A}", group_reported=1),
    row("U05", "P05", "problem_of_practice", "early_discussion", "Providing individualized feedback to every learner.", f"{F}"),
    row("U06", "P06", "problem_of_practice", "early_discussion", "Repetitive individualized feedback creates substantial teacher workload.", f"{F} {W}"),
    row("U07", "P04", "problem_of_practice", "early_discussion", "Developing critical and innovative thinking without dependence on AI.", f"{L} {R} {A}"),
    row("U08", "P01", "problem_of_practice", "early_discussion", "AI may reduce some teacher work while creating additional work.", f"{R} {W}"),
    row("U09", "P07", "problem_of_practice", "early_discussion", "AI misuse and plagiarism when authorship detection is unreliable.", f"{R} {A}"),
    row("U10", "P08", "problem_of_practice", "early_discussion", "Differentiated support to close lower-readiness gaps and extend higher-readiness learners.", f"{L} {F}"),

    # Six reporter-authored group framings.
    row("U11", "P09", "group_app_framing", "later_public_chat", "Differentiated feedback and targeted practice questions for varied learner profiles.", f"{L} {F}", group_reported=1),
    row("U12", "P11", "group_app_framing", "later_public_chat", "Analyze submitted work to provide personalized feedback while managing teacher workload and learner support choices.", f"{L} {F} {D} {W}", group_reported=1),
    row("U13", "P12", "group_app_framing", "later_public_chat", "Guide five design stages with prompts, persistent reflections, and feedback on development over time.", f"{L} {F} {D} {I}", group_reported=1),
    row("U14", "P13", "group_app_framing", "later_public_chat", "Diagnose experimental-design gaps with short questions and personalized reflective feedback.", f"{L} {F}", group_reported=1),
    row("U15", "P10", "group_app_framing", "later_public_chat", "Essay self-assessment with actionable feedback while protecting critical thinking and limiting dependence.", f"{L} {F} {R} {A}", group_reported=1),
    row("U16", "P14", "group_app_framing", "later_public_chat", "Assess AI contribution and originality while supporting dialogue, critical thinking, and process evidence.", f"{L} {F} {D} {R} {A}", group_reported=1),

    # Three critical questions.
    row("U17", "P03", "critical_question", "later_public_chat", "Prioritize meaningful learner AI literacy rather than teacher efficiency alone.", f"{W} {A}"),
    row("U18", "P03", "critical_question", "later_public_chat", "Question what generated applications look like, who accesses them, and which interfaces are possible.", f"{I}"),
    row("U19", "P03", "critical_question", "later_public_chat", "Request a concrete sample of a generated application.", f"{I}"),

    # Eighteen structured ideas. U20 merges two consecutive records.
    row("U20", "P01", "structured_idea", "later_public_chat", "Teacher-facing lesson-idea generator with editable suggestions, bounded teacher-provided data, and professional review.", f"{D} {R} {W} {T} {C}", merged_records=2, fields=f"{USERS} {FUNC} {PROB} {CTRL} {EVID} {SAFE}"),
    row("U21", "P15", "structured_idea", "later_public_chat", "Teacher-authored visual narratives with choices, open input, and AI feedback for authentic learning.", f"{L} {F} {I} {C}", fields=f"{USERS} {FUNC}"),
    row("U22", "P16", "structured_idea", "later_public_chat", "Consultation booking from teacher availability with protected and visible appointment slots.", f"{R} {W} {T} {I}", fields=f"{USERS} {FUNC} {PROB} {CTRL} {SAFE}"),
    row("U23", "P03", "structured_idea", "later_public_chat", "Project-work guide for credible sources, problem understanding, solution evaluation, and refinement.", f"{L} {A}", fields=f"{USERS} {FUNC} {PROB}"),
    row("U24", "P10", "structured_idea", "later_public_chat", "Teacher-directed feedback focus with class-level patterns, learner understanding, and response-to-feedback evidence.", f"{F} {D} {W} {T}", fields=f"{USERS} {FUNC} {PROB} {CTRL} {EVID}"),
    row("U25", "P17", "structured_idea", "later_public_chat", "Project companion that guides rather than answers, surfaces credible sources, tracks group progress, and limits retention.", f"{L} {D} {R} {W} {A}", fields=f"{USERS} {FUNC} {PROB} {EVID} {SAFE}"),
    row("U26", "P09", "structured_idea", "later_public_chat", "Personalized essay feedback with guiding suggestions and evidence from initial and revised work.", f"{L} {F} {D} {R}", fields=f"{USERS} {FUNC} {PROB} {EVID} {SAFE}"),
    row("U27", "P14", "structured_idea", "later_public_chat", "Dialogic science-model guide with differentiated feedback, teacher visibility, and privacy boundary.", f"{L} {F} {D} {R}", fields=f"{USERS} {FUNC} {PROB} {EVID} {SAFE}"),
    row("U28", "P18", "structured_idea", "later_public_chat", "Rubric-grounded feedback with teacher review, revisions, privacy, bias checks, and dependence safeguards.", f"{L} {F} {D} {R} {W} {T} {A}", fields=f"{USERS} {FUNC} {PROB} {CTRL} {EVID} {SAFE}"),
    row("U29", "P19", "structured_idea", "later_public_chat", "Conceptual-understanding diagnosis with teacher-selected focus, rubric analysis, tiering, privacy, and encouraging feedback.", f"{F} {D} {R} {T}", fields=f"{USERS} {FUNC} {PROB} {CTRL} {EVID} {SAFE}"),
    row("U30", "P20", "structured_idea", "later_public_chat", "Generate differentiated hands-on activities, discuss refinements, and provide product or answer rubrics.", f"{F} {C}", fields=f"{USERS} {FUNC} {PROB}"),
    row("U31", "P21", "structured_idea", "later_public_chat", "Prior-knowledge questions that identify gaps and misconceptions and return class patterns to the teacher.", f"{L} {F} {D} {W} {T} {C}", fields=f"{USERS} {FUNC} {PROB} {CTRL} {EVID}"),
    row("U32", "P22", "structured_idea", "later_public_chat", "Physics scenarios with learner scaffolding, teacher grading, and video evidence subject to professional evaluation.", f"{L} {D} {R} {T}", fields=f"{USERS} {FUNC} {PROB} {CTRL} {EVID} {SAFE}"),
    row("U33", "P12", "structured_idea", "later_public_chat", "Homework and filing reminders with low-friction input, learner-facing interface, and teacher announcements.", f"{W} {T} {I}", fields=f"{USERS} {FUNC} {PROB} {CTRL}"),
    row("U34", "P03", "structured_idea", "later_public_chat", "Playful coercive concept for enforcing sleep and wakefulness through connected devices.", f"{I}", fields=f"{USERS} {FUNC}"),
    row("U35", "P08", "structured_idea", "later_public_chat", "Persona-based interviews for active listening and rapport, with conversation transcripts as evidence.", f"{L} {D}", fields=f"{USERS} {FUNC} {PROB} {EVID}"),
    row("U36", "P06", "structured_idea", "later_public_chat", "Resource-grounded revision with generated practice, misconception feedback, progress dashboards, editing, and class analytics.", f"{L} {F} {D} {W} {T} {C}", fields=f"{USERS} {FUNC} {PROB} {CTRL} {EVID}"),
    row("U37", "P23", "structured_idea", "later_public_chat", "Authorship-process record with checkpoints, AI-use declarations, teacher judgment, and privacy and fairness safeguards.", f"{L} {D} {R} {A} {T}", fields=f"{USERS} {FUNC} {PROB} {CTRL} {EVID} {SAFE}"),
]


def studio_row(
    case_id: str,
    attempt_id: str,
    requirement_id: str,
    source_role: str,
    commitment: str,
    compiled: str,
    plan: str,
    artifact: str,
    analyzer: str,
    package: str,
    registry: str,
    label: str,
    rationale: str,
    scope: str,
) -> dict[str, str]:
    # All four no-payload T3 attempts share the same stored package result.
    # Normalize the compact decision-row shorthand before public release.
    if package == "Stored score 0":
        package = "No usable payload; score 0; passed=false; category package_structure"
    return {
        "case_id": case_id,
        "attempt_id": attempt_id,
        "requirement_id": requirement_id,
        "source_role": source_role,
        "bounded_commitment_paraphrase": commitment,
        "compiled_specification": compiled,
        "plan_or_capability_representation": plan,
        "inspected_static_artifact": artifact,
        "analyzer_or_repair_trace": analyzer,
        "package_security_trace": package,
        "registry_snapshot": registry,
        "correspondence_label": label,
        "decision_rationale": rationale,
        "evidence_scope": scope,
    }


STUDIO_ROWS = [
    studio_row("ALL", "T1;T2;T3-1;T3-2;T3-3;T3-4", "P01", "platform_introduced", "Administrative review before distribution", "Present in compiled contracts", "Review language present", "Enforcement not established", "Local analyzer states varied", "Package checks do not establish human review", "No entry observed", "introduced", "The compiler added an organizational review condition not independently stated in each brief.", "Textual presence only; implementation and human review unresolved"),
    studio_row("ALL", "T1;T2;T3-1;T3-2;T3-3;T3-4", "P02", "platform_introduced", "Bounded storage and telemetry rules", "Present in compiled contracts", "Data and evidence language present", "Static API references varied", "Not a telemetry-enforcement check", "Package checks had narrower scope", "No entry observed", "introduced", "The compiler added data-boundary requirements; downstream enforcement was not executed.", "Compiled text and bounded static inspection only"),
    studio_row("ALL", "T1;T2;T3-1;T3-2;T3-3;T3-4", "P03", "platform_introduced", "Accessibility plus empty, loading, and error states", "Present in compiled contracts", "Generic requirements present", "Not exhaustively verified", "Not evaluated by analyzer evidence used here", "Package scope incompletely documented", "No entry observed", "introduced", "The compiler supplied interface-quality requirements absent from the short briefs.", "Textual presence only; runtime behavior unresolved"),
    studio_row("ALL", "T1;T2;T3-1;T3-2;T3-3;T3-4", "P04", "platform_introduced", "Restrictions on unsupported or unsafe functions", "Present in compiled contracts", "Safety constraints present", "No runtime execution", "T3 coder withheld malformed or unsafe payloads", "Four T3 attempts had no usable payload", "No entry observed", "introduced", "The platform imposed safety constraints and withheld unverified T3 payloads.", "Stored traces only; no claim about risk reduction in use"),

    studio_row("T1", "T1", "T1-R01", "account_authored", "Preserve a recognizable five-part design workflow", "Brief embedded in a much larger adaptive-orchestration contract", "Generic hint-and-progress sequence", "Requested five-part workflow was not found in inspected strings", "Stored analyzer record is valid JSON; its QA note says the reviewed material could not be parsed and requests manual review", "Regex-enhanced package/security check stored score 95 against minimum threshold 60; meets-threshold and passed flags were true", "No entry observed", "transformed", "A related scaffolding workflow remained, but the requested five-part workflow did not.", "Plan and static correspondence; no runtime inference"),
    studio_row("T1", "T1", "T1-R02", "account_authored", "Question learners' assumptions", "Retained as part of account-authored brief", "Generic hints and prompts", "Visible assumption-questioning interaction not found", "Stored analyzer record is valid JSON; its QA note says the reviewed material could not be parsed and requests manual review", "Regex-enhanced package/security check stored score 95 against minimum threshold 60; meets-threshold and passed flags were true", "No entry observed", "not_found_static", "Generic questioning did not provide static evidence of the requested assumption-focused relation.", "Bounded static inspection only"),
    studio_row("T1", "T1", "T1-R03", "account_authored", "Guide without supplying completed answers", "Retained in compiled brief", "Non-answering and hint constraints represented", "Hints and avoidance of premature answers were recognizable", "Stored analyzer record is valid JSON; its QA note says the reviewed material could not be parsed and requests manual review", "Regex-enhanced package/security check stored score 95 against minimum threshold 60; meets-threshold and passed flags were true", "No entry observed", "preserved", "The non-answering boundary remained recognizable in plan and inspected material.", "Static correspondence only; author endorsement unresolved"),
    studio_row("T1", "T1", "T1-R04", "account_authored", "Record progress and history across the five-part workflow", "Retained in compiled brief", "Generic progress representation", "Workflow-specific progress history was not found", "Stored analyzer record is valid JSON; its QA note says the reviewed material could not be parsed and requests manual review", "Regex-enhanced package/security check stored score 95 against minimum threshold 60; meets-threshold and passed flags were true", "No entry observed", "transformed", "Generic progress remained while the requested workflow-specific history relation was not located.", "Plan and bounded static inspection"),

    studio_row("T2", "T2", "T2-R01", "account_authored", "Estimate plagiarism or AI contribution", "Retained within a retrieval-practice contract", "No evaluable estimation mechanism in plan", "No evaluable estimation mechanism found", "Stored analyzer record is valid JSON; its QA note says the reviewed material could not be parsed and requests manual review", "Regex-enhanced package/security check stored score 95 against minimum threshold 60; meets-threshold and passed flags were true", "No entry observed", "not_found_static", "A related title persisted, but inspected interaction and configuration did not implement the requested inference.", "Static correspondence only; feasibility and fairness unresolved"),
    studio_row("T2", "T2", "T2-R02", "account_authored", "Support fair professional judgment", "Fairness language remained in brief context", "Retrieval-practice workflow", "Professional judgment mechanism not found", "Stored analyzer record is valid JSON; its QA note says the reviewed material could not be parsed and requests manual review", "Regex-enhanced package/security check stored score 95 against minimum threshold 60; meets-threshold and passed flags were true", "No entry observed", "not_found_static", "The inspected workflow did not expose a mechanism corresponding to the requested judgment relation.", "Bounded static inspection; no claim about runtime or ethics"),
    studio_row("T2", "T2", "T2-R03", "account_authored", "Use individualized dialogue to strengthen critical thinking", "Retained within compiled brief", "One-prompt-at-a-time retrieval practice; AI generation disabled", "Central inspected interaction was flashcard recall with confidence", "Stored analyzer record is valid JSON; its QA note says the reviewed material could not be parsed and requests manual review", "Regex-enhanced package/security check stored score 95 against minimum threshold 60; meets-threshold and passed flags were true", "No entry observed", "transformed", "A feedback-like interaction remained, but its activity and pedagogical relation changed.", "Plan and static correspondence only"),

    studio_row("T3", "T3-1", "T3I-R01", "account_authored", "Use educator-provided resources and learning outcomes", "Retained within adaptive-orchestration contract", "Resource-grounded detail compressed; file-upload capability not explicit", "No usable payload", "Fidelity message invoked an internal reflection-journal label", "Stored score 0", "No entry observed", "unresolved", "The plan did not preserve enough detail and no artifact existed for static correspondence.", "Plan evidence only; dependent within-account attempt"),
    studio_row("T3", "T3-1", "T3I-R02", "account_authored", "Generate practice questions", "Retained in compiled brief", "Generic learner-attempt and hint workflow", "No usable payload", "Coder reported malformed or unsafe dynamic payload", "Stored score 0", "No entry observed", "transformed", "Question generation was represented through a more generic practice workflow, without an inspectable artifact.", "Plan evidence only"),
    studio_row("T3", "T3-1", "T3I-R03", "account_authored", "Provide spaced repetition and a revision schedule", "Retained in compiled brief", "Specific schedule relation not established", "No usable payload", "Fidelity message invoked an internal reflection-journal label", "Stored score 0", "No entry observed", "unresolved", "Retained evidence was insufficient to judge this commitment beyond the brief.", "No static artifact"),
    studio_row("T3", "T3-1", "T3I-R04", "account_authored", "Diagnose misconceptions and missing keywords", "Retained in compiled brief", "Generic feedback and progress language", "No usable payload", "Coder reported regeneration required", "Stored score 0", "No entry observed", "transformed", "A feedback relation remained but the requested diagnosis was not inspectable in an artifact.", "Plan evidence only"),
    studio_row("T3", "T3-1", "T3I-R05", "account_authored", "Track mastery by topic", "Retained in compiled brief", "Generic progress representation", "No usable payload", "Coder reported regeneration required", "Stored score 0", "No entry observed", "transformed", "Generic progress replaced the more specific mastery relation in retained planning evidence.", "Plan evidence only"),

    studio_row("T3", "T3-2", "T3I-R01", "account_authored", "Use educator-provided resources and learning outcomes", "Byte-identical submitted text and compiled brief as T3-1", "Byte-identical implementation plan and required-capability set as T3-1; resource upload not established", "No usable payload", "Byte-identical coder record and same no-payload failure class as T3-1", "No usable payload; score 0; passed=false; category package_structure", "No entry observed", "unresolved", "The exact retry preserved the same downstream representation and failure class; no artifact established resource ingestion.", "Plan evidence only; dependent retry; no causal attribution"),
    studio_row("T3", "T3-2", "T3I-R02", "account_authored", "Generate practice questions", "Same submitted brief as T3-1", "Generic learner-attempt and hint workflow", "No usable payload", "Coder reported the same failure class", "Stored score 0", "No entry observed", "transformed", "The plan represented a generic practice workflow without an inspectable artifact.", "Plan evidence only"),
    studio_row("T3", "T3-2", "T3I-R03", "account_authored", "Provide spaced repetition and a revision schedule", "Same submitted brief as T3-1", "Specific schedule relation not established", "No usable payload", "Fidelity message again invoked an internal reflection-journal label", "Stored score 0", "No entry observed", "unresolved", "Retained evidence was insufficient to judge the schedule commitment.", "No static artifact"),
    studio_row("T3", "T3-2", "T3I-R04", "account_authored", "Diagnose misconceptions and missing keywords", "Same submitted brief as T3-1", "Generic feedback and progress language", "No usable payload", "Coder reported the same failure class", "Stored score 0", "No entry observed", "transformed", "Generic feedback remained but the requested diagnosis was not inspectable.", "Plan evidence only"),
    studio_row("T3", "T3-2", "T3I-R05", "account_authored", "Track mastery by topic", "Same submitted brief as T3-1", "Generic progress representation", "No usable payload", "Coder reported the same failure class", "Stored score 0", "No entry observed", "transformed", "Generic progress replaced the more specific mastery relation in planning evidence.", "Plan evidence only"),

    studio_row("T3", "T3-3", "T3R-R01", "account_authored", "Distinguish educator and learner roles", "Structured reformulation made roles explicit", "Roles and review controls easier to identify", "No usable payload", "Fidelity message invoked an internal artifact-review label", "Stored score 0", "No entry observed", "preserved", "The revised specification made the role relation recognizable in retained planning evidence.", "Plan evidence only"),
    studio_row("T3", "T3-3", "T3R-R02", "account_authored", "Upload educator-provided resources", "Structured reformulation made upload explicit", "File-upload capability present", "No usable payload", "Coder reported malformed or unsafe dynamic payload", "Stored score 0", "No entry observed", "preserved", "The requested capability was explicit in the retained representation, though no artifact was produced.", "Capability representation only"),
    studio_row("T3", "T3-3", "T3R-R03", "account_authored", "Generate questions from specified learning outcomes", "Structured reformulation retained question generation", "AI-generation capability present", "No usable payload", "Coder reported regeneration required", "Stored score 0", "No entry observed", "preserved", "Question generation remained explicit at capability level only.", "Capability representation; no runtime or artifact evidence"),
    studio_row("T3", "T3-3", "T3R-R04", "account_authored", "Allow educator editing of generated questions and answers", "Editing control explicit in reformulated brief", "Review and control language present", "No usable payload", "Fidelity message did not propose an editing interaction", "Stored score 0", "No entry observed", "unresolved", "No artifact existed to determine whether the editable control would be exposed.", "Plan evidence only"),
    studio_row("T3", "T3-3", "T3R-R05", "account_authored", "Return class and learner analytics", "Analytics explicit in reformulated brief", "Progress and analytics representation present", "No usable payload", "Coder reported regeneration required", "Stored score 0", "No entry observed", "preserved", "The evidence relation remained recognizable in the plan but was not implemented in an inspectable artifact.", "Plan evidence only"),
    studio_row("T3", "T3-3", "T3R-R06", "account_authored", "Map resources and questions to learning outcomes", "Learning-outcome mapping explicit", "Mapping detail not sufficiently preserved for judgment", "No usable payload", "Fidelity message invoked an internal artifact-review label", "Stored score 0", "No entry observed", "unresolved", "No artifact and insufficient retained mapping detail prevented correspondence judgment.", "Plan evidence only"),

    studio_row("T3", "T3-4", "T3R-R01", "account_authored", "Distinguish educator and learner roles", "Exact same revised text as T3-3", "Roles and review controls easier to identify", "No usable payload", "Fidelity message again invoked an internal artifact-review label", "Stored score 0", "No entry observed", "preserved", "The role relation remained recognizable in retained planning evidence.", "Plan evidence only; exact-text dependent retry"),
    studio_row("T3", "T3-4", "T3R-R02", "account_authored", "Upload educator-provided resources", "Exact same revised text as T3-3", "File-upload capability retained", "No usable payload", "Coder reported the same failure class", "Stored score 0", "No entry observed", "preserved", "The file-upload capability remained explicit despite no artifact.", "Capability representation only"),
    studio_row("T3", "T3-4", "T3R-R03", "account_authored", "Generate questions from specified learning outcomes", "Exact same revised text as T3-3", "AI-generation capability absent despite question-generation request", "No usable payload", "Coder reported the same failure class", "Stored score 0", "No entry observed", "transformed", "An exact-text retry produced a different capability representation.", "Capability representation only; software cause unresolved"),
    studio_row("T3", "T3-4", "T3R-R04", "account_authored", "Allow educator editing of generated questions and answers", "Exact same revised text as T3-3", "Review and control language present", "No usable payload", "Fidelity message did not propose an editing interaction", "Stored score 0", "No entry observed", "unresolved", "No artifact existed to determine whether the control would be exposed.", "Plan evidence only"),
    studio_row("T3", "T3-4", "T3R-R05", "account_authored", "Return class and learner analytics", "Exact same revised text as T3-3", "Progress and analytics representation present", "No usable payload", "Coder reported the same failure class", "Stored score 0", "No entry observed", "preserved", "The evidence relation remained recognizable at plan level only.", "Plan evidence only"),
    studio_row("T3", "T3-4", "T3R-R06", "account_authored", "Map resources and questions to learning outcomes", "Exact same revised text as T3-3", "Mapping detail not sufficiently preserved for judgment", "No usable payload", "Fidelity message again invoked an internal artifact-review label", "Stored score 0", "No entry observed", "unresolved", "No artifact and insufficient retained mapping detail prevented correspondence judgment.", "Plan evidence only"),
]


EXPECTED_THEMES = {
    L: 21,
    F: 18,
    D: 15,
    R: 16,
    W: 13,
    A: 11,
    T: 10,
    I: 7,
    C: 5,
}

EXPECTED_FIELDS = {
    USERS: 18,
    FUNC: 18,
    PROB: 16,
    CTRL: 10,
    EVID: 12,
    SAFE: 9,
}


def public_summary_rows() -> list[dict[str, str | int]]:
    rows: list[dict[str, str | int]] = [
        {
            "summary_family": "source_total",
            "item": "Retained substantive participant-authored public units",
            "numerator": 37,
            "denominator": 37,
            "unit": "public units",
            "overlap_or_scope": "Total after source boundary, deduplication, merge, and exclusion rules",
            "interpretation_limit": "Not participant prevalence; 23 display names are not verified people or attendance",
        }
    ]
    unit_items = [
        ("Problem-of-practice units", 10, "Descriptive corpus composition only"),
        ("Group app framings", 6, "Group-reported work cannot be treated as the reporter's individual attitude"),
        ("Critical questions", 3, "Descriptive corpus composition only"),
        ("Later structured ideas", 18, "Posted after the scaffold; not evidence of individual learning or improvement"),
    ]
    for item, count, limit in unit_items:
        rows.append(
            {
                "summary_family": "unit_type",
                "item": item,
                "numerator": count,
                "denominator": 37,
                "unit": "public units",
                "overlap_or_scope": "Mutually exclusive unit type",
                "interpretation_limit": limit,
            }
        )
    theme_labels = {
        L: "Learner agency / process scaffolding",
        F: "Feedback / diagnosis / differentiated support",
        D: "Data / evidence / analytics",
        R: "Risks / safeguards",
        W: "Workload / instructional orchestration",
        A: "AI literacy / authenticity",
        T: "Teacher control / oversight",
        I: "Interface / access / adoption",
        C: "Content / activity generation",
    }
    for code in THEMES:
        limit = "Unit coverage; not participant prevalence or consensus"
        if code == F:
            limit = "Unit coverage; inclusive higher-order family; subdimensions are not treated as equivalent"
        elif code == W:
            limit = "Unit coverage; inclusive workload and orchestration definition"
        rows.append(
            {
                "summary_family": "overlapping_theme",
                "item": theme_labels[code],
                "numerator": EXPECTED_THEMES[code],
                "denominator": 37,
                "unit": "public units",
                "overlap_or_scope": "Overlapping code",
                "interpretation_limit": limit,
            }
        )
    field_labels = {
        USERS: "Intended users explicit",
        FUNC: "Function or purpose explicit",
        PROB: "Learning or operational problem explicit",
        CTRL: "Teacher control / oversight explicit",
        EVID: "Data collection or evidence returned explicit",
        SAFE: "Risk or safeguard explicit",
    }
    for field in FIELDS:
        rows.append(
            {
                "summary_family": "structured_field",
                "item": field_labels[field],
                "numerator": EXPECTED_FIELDS[field],
                "denominator": 18,
                "unit": "structured ideas",
                "overlap_or_scope": "Binary posted-specification coverage",
                "interpretation_limit": "Explicit in retained post; zero means only not explicit in the preserved contribution",
            }
        )
    return rows


def write_csv(path: Path, rows: list[dict[str, str | int]]) -> None:
    with path.open("w", encoding="utf-8", newline="") as fh:
        writer = csv.DictWriter(fh, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def main() -> None:
    assert len(PUBLIC_ROWS) == 37
    assert len({str(r["unit_id"]) for r in PUBLIC_ROWS}) == 37
    assert len({str(r["contributor_id"]) for r in PUBLIC_ROWS}) == 23
    assert sum(int(r["group_reported"]) for r in PUBLIC_ROWS) == 7
    type_counts = Counter(str(r["unit_type"]) for r in PUBLIC_ROWS)
    assert type_counts == {
        "problem_of_practice": 10,
        "group_app_framing": 6,
        "critical_question": 3,
        "structured_idea": 18,
    }
    theme_counts = {code: sum(int(r[code]) for r in PUBLIC_ROWS) for code in THEMES}
    field_counts = {
        field: sum(int(r[field]) for r in PUBLIC_ROWS if r[field] != "NA")
        for field in FIELDS
    }
    if theme_counts != EXPECTED_THEMES:
        raise SystemExit(f"Theme mismatch: {theme_counts}")
    if field_counts != EXPECTED_FIELDS:
        raise SystemExit(f"Structured-field mismatch: {field_counts}")
    write_csv(OUT / "PUBLIC_CORPUS_UNIT_MATRIX.csv", PUBLIC_ROWS)
    write_csv(OUT / "PUBLIC_CORPUS_SUMMARY.csv", public_summary_rows())
    write_csv(OUT / "STUDIO_REQUIREMENT_TRACE_MATRIX.csv", STUDIO_ROWS)
    print("public_units=37 contributors=23 group_reported=7")
    print("unit_types=" + repr(dict(type_counts)))
    print("themes=" + repr(theme_counts))
    print("structured_fields=" + repr(field_counts))
    print(f"studio_requirement_rows={len(STUDIO_ROWS)}")


if __name__ == "__main__":
    main()

